Strawberry Fields: A Software Platform for Photonic Quantum Computing

We introduce Strawberry Fields, an open-source quantum programming architecture for light-based quantum computers, and detail its key features. Built in Python, Strawberry Fields is a full-stack library for design, simulation, optimization, and quantum machine learning of continuous-variable circuits. The platform consists of three main components: (i) an API for quantum programming based on an easy-to-use language named Blackbird; (ii) a suite of three virtual quantum computer backends, built in NumPy and TensorFlow, each targeting specialized uses; and (iii) an engine which can compile Blackbird programs on various backends, including the three built-in simulators, and -- in the near future -- photonic quantum information processors. The library also contains examples of several paradigmatic algorithms, including teleportation, (Gaussian) boson sampling, instantaneous quantum polynomial, Hamiltonian simulation, and variational quantum circuit optimization.

==> code/IQP.py <==
import strawberryfields as sf
from strawberryfields.ops import *

# initialise the engine and register
eng, q = sf.Engine(4)

with eng:
  # prepare the input squeezed states
  S = Sgate(-1)
  S | q[0]
  S | q[1]
  S | q[2]
  S | q[3]

  # gates diagonal in the x quadrature
  CZgate(0.5719) | (q[0], q[1])
  Vgate(-1.9782) | q[2]
  Zgate(2.0603)  | q[3]
  Zgate(-0.7804) | q[0]
  Zgate(0.8578)  | q[2]
  CZgate(1.321)  | (q[1], q[2])
  Zgate(0.473)   | q[3]
  CZgate(0.9946) | (q[0], q[2])
  Zgate(0.1223)  | q[3]
  Vgate(0.6157)  | q[0]
  Vgate(0.3110)  | q[1]
  Zgate(-1.243)  | q[2]
  # end circuit

# run the engine
eng.run("fock", cutoff_dim=5)


==> code/add_del.py <==
# Create Engine and initial quantum register
import strawberryfields as sf
eng, q = sf.Engine(num_subsystems=1)

# Put Blackbird Operations in namespace
from strawberryfields.ops import *

# A Blackbird circuit where gates
# are added and deleted
alice = q[0]
with eng:
  Sgate(1)    | alice
  bob, charlie = New(2)
  BSgate(0.5) | (alice, bob)
  CXgate(1)   | (alice, charlie)
  Del         | alice
  S2gate(0.4) | (charlie, bob)

# Attempting to act on registers which have 
# been removed will raise an IndexError
try:
  with eng:
    Dgate(0.1) | alice
except Exception as e:
  assert isinstance(e, IndexError)


==> code/boson_sampling.py <==
import numpy as np
import strawberryfields as sf
from strawberryfields.ops import *

# initialise the engine and register
eng, q = sf.Engine(4)

with eng:
  # prepare the input fock states
  Fock(1) | q[0]
  Fock(1) | q[1]
  Vac     | q[2]
  Fock(1) | q[3]

  # rotation gates
  Rgate(0.5719)
  Rgate(-1.9782)
  Rgate(2.0603)
  Rgate(0.0644)

  # beamsplitter array
  BSgate(0.7804, 0.8578)  | (q[0], q[1])
  BSgate(0.06406, 0.5165) | (q[2], q[3])
  BSgate(0.473, 0.1176)   | (q[1], q[2])
  BSgate(0.563, 0.1517)   | (q[0], q[1])
  BSgate(0.1323, 0.9946)  | (q[2], q[3])
  BSgate(0.311, 0.3231)   | (q[1], q[2])
  BSgate(0.4348, 0.0798)  | (q[0], q[1])
  BSgate(0.4368, 0.6157)  | (q[2], q[3])
  # end circuit

# run the engine
state = eng.run("fock", cutoff_dim=7)

# extract the joint Fock probabilities
probs = state.all_fock_probs()

# print the joint Fock state probabilities
print(probs[1,1,0,1])
print(probs[2,0,0,1])


==> code/classical_reg.py <==
# Create Engine and initial quantum register
import strawberryfields as sf
eng, q = sf.Engine(num_subsystems=2)

# Put Blackbird Operations in namespace
from strawberryfields.ops import *

# Numerical evaluation of a measurement
# result using eng.run()
with eng:
  MeasureX | q[0]
eng.run("gaussian")
val = q[0].val

# Use a measured register symbolically
# in another gate
with eng:
  MeasureX    | q[0]
  Dgate(q[0]) | q[1]
eng.run("gaussian")

# Define a classical processing function
@sf.convert
def neg(x):
  return -x

# A Blackbird computation using classical 
# data processing
with eng:
  MeasureX         | q[0]
  Dgate(neg(q[0])) | q[1]
eng.run("gaussian")  


==> code/decompositions.py <==
U = np.array([[1-1j, np.sqrt(2)],
	          [-np.sqrt(2), 1+1j]])/2

eng, q = sf.Engine(2)

with eng:
	Squeezed(0.43) | q[0]
	Interferometer(U) | (q[0], q[1])

eng.run("gaussian")
eng.print_applied()
# >> Squeezed(0.43, 0) | (q[0])
# >> Rgate(2.356) | (q[0])
# >> BSgate(0.7854, 0) | (q[0], q[1])
# >> Rgate(-3.142) | (q[0])
# >> Rgate(0.7854) | (q[1])


==> code/engine.py <==
# Create Engine and quantum register
import strawberryfields as sf
eng, q = sf.Engine(num_subsystems=2)

# The register is also available via eng.register
assert q == eng.register

# Put Blackbird Operations in namespace
from strawberryfields.ops import *

# Declare a Blackbird program
from math import pi
z = 4.
S = Sgate(z)
B = BSgate(pi / 4, 0)
with eng:
  S   | q[0]
  S.H | q[1]
  B   | q
  MeasureP | q[0]
  MeasureP | q[1]
  
# Execute Blackbird program and extract values
eng.run(backend="gaussian")
vals = [reg.val for reg in q]


==> code/gate_teleportation.py <==
import strawberryfields as sf
from strawberryfields.ops import *

eng, q = sf.Engine(4)

with eng:
  # create initial states
  Squeezed(0.1) | q[0]
  Squeezed(-2)  | q[1]
  Squeezed(-2)  | q[2]

  # apply the gate to be teleported
  Pgate(0.5) | q[1]

  # conditional phase entanglement
  CZgate(1) | (q[0], q[1])
  CZgate(1) | (q[1], q[2])

  # projective measurement onto
  # the position quadrature
  Fourier.H | q[0]
  MeasureX | q[0]
  Fourier.H | q[1]
  MeasureX | q[1]
  # compare against the expected output
  # X(q1).F.P(0.5).X(q0).F.|z>
  # not including the corrections
  Squeezed(0.1) | q[3]
  Fourier       | q[3]
  Xgate(q[0])   | q[3]
  Pgate(0.5)    | q[3]
  Fourier       | q[3]
  Xgate(q[1])   | q[3]
  # end circuit

state = eng.run("gaussian")
print(state.reduced_gaussian([2]))
print(state.reduced_gaussian([3]))


==> code/gates.py <==
# Apply the Displacement gate to qumode 0
alpha = 2.0 + 1j
Dgate(alpha) | q[0] 

# Apply the Rotation gate
phi = 1.157
Rgate(phi) | q[0] 

# Apply the Squeezing gate
Sgate(2.0, 0.17) | q[0] 

# Apply the Beamsplitter gate to qumodes 0 & 1
BSgate(0.314, 0.223) | (q[0], q[1])

# Apply Cubic phase gate (VGate) to qumode 0
gamma = 0.1
Vgate(gamma) | q[0]

# Apply Hermitian conjugate of a gate
V = Vgate(gamma)
V.H | q[0]


==> code/gaussian_boson_sampling.py <==
import numpy as np
import strawberryfields as sf
from strawberryfields.ops import *

# initialise the engine and register
eng, q = sf.Engine(4)

with eng:
  # prepare the input squeezed states
  S = Sgate(1)
  S | q[0]
  S | q[1]
  S | q[2]
  S | q[3]

  # rotation gates
  Rgate(0.5719)  | q[0]
  Rgate(-1.9782) | q[1]
  Rgate(2.0603)  | q[2]
  Rgate(0.0644)  | q[3]

  # beamsplitter array
  BSgate(0.7804, 0.8578)  | (q[0], q[1])
  BSgate(0.06406, 0.5165) | (q[2], q[3])
  BSgate(0.473, 0.1176)   | (q[1], q[2])
  BSgate(0.563, 0.1517)   | (q[0], q[1])
  BSgate(0.1323, 0.9946)  | (q[2], q[3])
  BSgate(0.311, 0.3231)   | (q[1], q[2])
  BSgate(0.4348, 0.0798)  | (q[0], q[1])
  BSgate(0.4368, 0.6157)  | (q[2], q[3])
  # end circuit

# run the engine
state = eng.run("gaussian")

# Fock states to measure at output
measure_states = [[0,0,0,0], [1,1,0,0], [0,1,0,1], [1,1,1,1], [2,0,0,0]]

# extract the probabilities of calculating 
# several different Fock states at the output
# and print them to the terminal
for i in measure_states:
    prob = state.fock_prob(i)
    print("|{}>: {}".format("".join(str(j) for j in i), prob))


==> code/hamiltonian_simulation.py <==
import strawberryfields as sf
from strawberryfields.ops import *
from numpy import pi

# initialise the engine and register
eng, q = sf.Engine(2)

# set the Hamiltonian parameters
J = 1           # hopping transition
U = 1.5         # on-site interaction
k = 20          # Lie product decomposition terms
t = 1.086       # timestep
theta = -J*t/k  
r = -U*t/(2*k)

with eng:
  # prepare the initial state
  Fock(2) | q[0]

  # Two node tight-binding
  # Hamiltonian simulation

  for i in range(k):
    BSgate(theta, pi/2) | (q[0], q[1])
    Kgate(r)  | q[0]
    Rgate(-r) | q[0]
    Kgate(r)  | q[1]
    Rgate(-r) | q[1]
  # end circuit

# run the engine
state = eng.run("fock", cutoff_dim=5)
# the output state probabilities
print(state.fock_prob([0,2]))
print(state.fock_prob([1,1]))
print(state.fock_prob([2,0]))


==> code/measurements.py <==
# Homodyne measurement at angle phi
phi = 0.785
MeasureHomodyne(phi) | q[0] 

# Special homodyne measurements
MeasureX | q[0]
MeasureP | q[1]

# Heterodyne measurement
MeasureHeterodyne() | q[0]
MeasureHD           | q[1]  # shorthand

# Number state measurements of various qumodes
MeasureFock() | q[0]
MeasureFock() | (q[1], q[2]) # multiple modes
Measure       | q[3] # shorthand


==> code/optimization.py <==
import strawberryfields as sf
from strawberryfields.ops import *
import tensorflow as tf

eng, q = sf.Engine(1)

alpha = tf.Variable(0.1)
with eng:
  Dgate(alpha) | q[0]
state = eng.run("tf", cutoff_dim=7, eval=False)

# loss is probability for the Fock state n=1
prob = state.fock_prob([1])
loss = -prob  # negative sign to maximize prob

# Set up optimization
optimizer = tf.train.GradientDescentOptimizer( learning_rate=0.1)
minimize_op = optimizer.minimize(loss)

# Create TF Session and initialize variables
sess = tf.Session()
sess.run(tf.global_variables_initializer())

# Carry out optimization
for step in range(50):
  prob_val, _ = sess.run([prob, minimize_op])
  print("Value at step {}: {}".format(step, prob_val))


==> code/select.py <==
with eng:
  Fock(3) | q[0]
  Fock(2) | q[1]
  BSgate() | (q[0], q[1])
  MeasureFock(select=4) | q[0]
  MeasureFock() | q[1]
eng.run("fock", cutoff_dim=6)
assert q[0].val == 4


==> code/states.py <==
# Create the vacuum state in qumode 0
Vac | q[0] 

# Create a coherent state in qumode 1
alpha = 2.0 + 1j
Coherent(alpha) | q[1]

# Create squeezed states in qumodes 0 & 1
S = Squeezed(2.0)
S | q[0]
S | q[1]

# Create a Fock state in qumode 1
Fock(4) | q[1]

==> code/symbolic.py <==
# Create Engine and run symbolic computation
import strawberryfields as sf
from strawberryfields.ops import *
import tensorflow as tf

eng, q = sf.Engine(num_subsystems=1)
with eng:
  Dgate(0.5) | q[0]
  MeasureX | q[0]
eng.run("tf",
        cutoff_dim=5,
        eval=False)

# Registers contain symbolic measurements
print(q[0].val)
# >> Tensor("Measure_homodyne/Meas_result:0", shape=(), dtype=float64)

# Evaluate Tensors numerically
sess = tf.Session()
sess.run(tf.global_variables_initializer())
print(sess.run(q[0].val))
# >> a numerical measurement value
print(sess.run(q[0].val))
# >> a (different) numerical measurement value

# Declare circuits using Tensorflow objects
alpha = tf.Variable(0.1)
phi = tf.constant(0.5)
theta_bs = tf.placeholder(tf.float64)
phi_bs = tf.nn.relu(phi)  # a Tensor object

eng, q = sf.Engine(num_subsystems=2)
with eng:
  Coherent(alpha)          | q[0]
  Measure                  | q[0]
  BSgate(theta_bs, phi_bs) | (q[0], q[1])
  MeasureHomodyne(phi)     | q[1]
eng.run("tf", 
        cutoff_dim=5, 
        eval=False)

sess = tf.Session()
sess.run(tf.global_variables_initializer())
feed_dict = {theta_bs: 0.5, q[0].val: 2}
print(sess.run(q[1].val, feed_dict=feed_dict))
# >> a numerical measurement value

# Use a simple neural network as
# a processing function
@sf.convert
def NN(x):
  weight = tf.Variable(0.5, dtype=tf.float64)
  bias = tf.Variable(0.1, dtype=tf.float64)
  return tf.sigmoid(weight * x + bias)

eng, q = sf.Engine(num_subsystems=2)
with eng:
  MeasureP        | q[0]
  Dgate(NN(q[0])) | q[1]
  MeasureX        | q[1]
eng.run("tf", 
        cutoff_dim=5, 
        eval=False)
print([r.val for r in q])
# >> [<tf.Tensor 'Measure_homodyne_2/Meas_result:0' shape=() dtype=float64>, <tf.Tensor 'Measure_homodyne_3/Meas_result:0' shape=() dtype=float64>]

# Create Engine for batched computation
batch_size = 3
eng, q = sf.Engine(num_subsystems=1)

alpha = tf.Variable([0.1] * batch_size)
# scalars are automatically cast to batch size
beta = tf.Variable(0.5)

sess = tf.Session()
sess.run(tf.global_variables_initializer())

with tf.device("/gpu:0"):
  with eng:
    Dgate(alpha) | q[0]
    Dgate(beta)  | q[0]
    MeasureX     | q[0]
  eng.run("tf",
          cutoff_dim=10,
          batch_size=batch_size,
          eval=False)
print(q[0].val)
# >> Tensor("Measure_homodyne_4/Meas_result:0", shape=(3,), dtype=float64, device=/device:GPU:0)


==> code/teleportation.py <==
import strawberryfields as sf
from strawberryfields.ops import *
from strawberryfields.utils import scale
from numpy import pi, sqrt

eng,q = sf.Engine(3)

with eng:
  psi, alice, bob = q[0], q[1], q[2]

  # state to be teleported:
  Coherent(1+0.5j) | psi

  # 50-50 beamsplitter
  BS = BSgate(pi/4, 0)

  # maximally entangled states
  Squeezed(-2) | alice
  Squeezed(2) | bob
  BS | (alice, bob)

  # Alice performs the joint measurement
  # in the maximally entangled basis
  BS | (psi, alice)
  MeasureX | psi
  MeasureP | alice

  # Bob conditionally displaces his mode
  # based on Alice's measurement result
  Xgate(scale(psi, sqrt(2))) | bob
  Zgate(scale(alice, sqrt(2))) | bob
  # end circuit

state = eng.run("gaussian")
# view Bob's output state and fidelity
print(q[0].val,q[1].val)
print(state.displacement([2]))
print(state.fidelity_coherent([0,0,1+0.5j]))

